Domain Selection for Gaussian Process Data: An application to electrocardiogram signals

Gaussian Processes and the Kullback-Leibler divergence have been deeply studied in Statistics and Machine Learning. This paper marries these two concepts and introduce the local Kullback-Leibler divergence to learn about intervals where two Gaussian Processes differ the most. We address subtleties entailed in the estimation of local divergences and the corresponding interval of local maximum divergence as well. The estimation performance and the numerical efficiency of the proposed method are showcased via a Monte Carlo simulation study. In a medical research context, we assess the potential of the devised tools in the analysis of electrocardiogram signals.

==> Figs/Resultados.R <==
rm(list=ls())
library(data.table)
library(dplyr)
library(fda.usc)
library(ggplot2)
library(ggtext)
library(fda)

# Delta function: L_X - L_Y
discrim.GP <- function(mu.X,mu.Y, S.X, S.Y, z, pi.X=1/2,pi.Y=1/2,eigen.tol = 0.001){
  eigen.X   = eigen(S.X) ; 
  autoval.x = eigen.X$values
  det.X     = prod(autoval.x[which(autoval.x>eigen.tol)])
  eigen.Y   = eigen(S.Y)
  autoval.y = eigen.Y$values
  det.Y     = prod(autoval.y[which(autoval.y>eigen.tol)])
  i.hat.X   = t(eigen.X$vectors)%*%diag(ifelse(autoval.x>eigen.tol,1/autoval.x, 0))%*%eigen.X$vectors
  i.hat.Y   = t(eigen.Y$vectors)%*%diag(ifelse(autoval.y>eigen.tol,1/autoval.y, 0))%*%eigen.Y$vectors # Moore PEnrose G inverse.
  
  # Discriminant scores:
  logdets <- log(det.Y/det.X)
  discriminant.value <- 0.5*((z-mu.Y)%*%i.hat.Y%*%(z-mu.Y) - (z-mu.X)%*%i.hat.X%*%(z-mu.X) + logdets ) + log(pi.X/pi.Y)
  label              <- ifelse(discriminant.value>0, '-1','1')
  #return(list(discriminant.value , label ))
  return(label)
}


c.grid = sort(c(seq(0.1,0.9,,by=0.1),0.25,0.75,1))

path = '/Users/nico/Dropbox/Ongoing Papers/KL divergence for GP/Lab/5 - Real Data/ECG/'

RES = BOOT = list()
for (j in 1:(length(c.grid)-1)){
  path.results <- paste0(path,'length = ',c.grid[j],'/')
  BOOT[[j]]<-read.table(paste0(path.results,'/Bootstrap.txt'))
  RES[[j]]<-cbind(c('mean','lb','ub'),read.table(paste0(path.results,'/results.txt')))
}

names(RES) <- c.grid[-length(c.grid)]

df <- rbindlist(RES,idcol = T)
colnames(df)[1:2] <- c('length','metric')

DS = df[df$metric=='mean',c(1,3,4,5)]
DS[,c(2:4)] = round(DS[,c(2:4)])
DS = rbind(data.frame(DS),data.frame(length=1,a=1,b=96,center=50))

ecg.train <- read.table(file = paste0(path,'ECG200_TRAIN.txt'), header=FALSE, sep="",dec=".")
ecg.test <- read.table(file = paste0(path,'ECG200_TEST.txt'), header=FALSE, sep="",dec=".")             

c1=-1;c2=1
lab.train  = ecg.train$V1
sample.X=as.matrix(ecg.train[which(ecg.train$V1==c1),-1])
sample.Y=as.matrix(ecg.train[which(ecg.train$V1==c2),-1])
n.x = dim(sample.X)[1]; n.y = dim(sample.Y)[1]; p = ncol(sample.X)
hat.mu.X <- colMeans(sample.X)
hat.mu.Y <- colMeans(sample.Y)
S.X = apply(sample.X, 1 , function(x) x-hat.mu.X)%*%t(apply(sample.X, 1 , function(x) x-hat.mu.X))/n.x
S.Y = apply(sample.Y, 1 , function(x) x-hat.mu.Y)%*%t(apply(sample.Y, 1 , function(x) x-hat.mu.Y))/n.y

z.test = as.matrix(ecg.test[,-1])
lab.test = ecg.test[,1]

LD <- c()
for (j in 1:length(c.grid)){
  ld.z = c()
  for (i in 1:nrow(z.test)){
  ld.z[i] <- discrim.GP(mu.X = hat.mu.X[DS$a[j]:DS$b[j]],
                   mu.Y = hat.mu.Y[DS$a[j]:DS$b[j]],
                   S.X = S.X[DS$a[j]:DS$b[j],DS$a[j]:DS$b[j]],
                   S.Y = S.Y[DS$a[j]:DS$b[j],DS$a[j]:DS$b[j]],
                   z = z.test[i,DS$a[j]:DS$b[j]])
  }
  LD[j] = (nrow(z.test)-sum(diag(table(lab.test,as.numeric(ld.z)))))/nrow(z.test)
}

######################### PLOTS ####################

ecg <- rbind(read.table(file = paste0(path,'ECG200_TRAIN.txt'), header=FALSE, sep="",dec="."),
       read.table(file = paste0(path,'ECG200_TEST.txt'), header=FALSE, sep="",dec="."))             

c1=-1;c2=1
sample.X=as.matrix(ecg[which(ecg$V1==c1),-1])
sample.Y=as.matrix(ecg[which(ecg$V1==c2),-1])
n.x = dim(sample.X)[1]; n.y = dim(sample.Y)[1]; p = ncol(sample.X)
t = 1:p
#labels = ecg$V1

colnames(ecg)[1]<-'y'
datos <- ecg %>% 
  as.data.table %>% 
  #.[, y := V1] %>% 
  .[, id := 1:nrow(.)]%>% 
  melt(id = c('y','id'))%>% 
  .[, by = .(y, variable), media := mean(value)] %>% 
  .[, variable := as.numeric(gsub('V','',variable))-1]
  

mycolors.trans = rgb(c(97,248),c(56,118),c(255,109), alpha = 15, maxColorValue = 255)

# matplot(t(sample.X),type="b", lwd = 1, pch = 20, bty= 'n',
#         ylab=expression(paste(X[t]," and ",Y[t])) , xlab = 'Time', cex.lab=1.5, cex.axis=1.25, col = mycolors.trans[2])
# matplot(t(sample.Y),col= mycolors.trans[1], lwd = 1, add = T,type="b", pch = 20)
# lines(colMeans(sample.X),lwd=2,col='blue')
# lines(colMeans(sample.Y),lwd=2,col='red')

######################## DOMAIN SELECTION WITH MEAN FUNCTIONS #######################

pdf(file = paste0(path,'/ECG.pdf'),width=8,height=6,paper='special')
print({ 
datos %>% ggplot(aes(variable, value, col = as.factor(y), group = id)) + 
  geom_line() +
  scale_color_manual(values=mycolors.trans) +
  geom_line(aes(variable, media, col = as.factor(y)),lwd = 1.5) + 
  theme_bw() +
  ylab("ECG signals") +
  xlab("Time (miliec.)") +
  ylim(-3.5, 4)+ 
  xlim(1,96) +
  theme_classic() +
  theme(axis.title.y = element_text(size=15, color="black"),
        axis.title.x = element_text(size=15, color="black"),
        axis.text.y = element_text(size=13, color="black"),
        axis.text.x = element_text(size=13, color="black"))+
  geom_hline(yintercept=-3.25, linetype="dashed", color = "black", size=0.35) +
  annotate("label", x=92, y=-2.9, label= "Domain",size=7) +
  annotate("text", x=t[DS$a[1]], y=-3.2, label= "[", colour = 'black',size=6)+
  annotate("text", x=t[DS$b[1]], y=-3.2, label= "]", colour = 'black',size=6) +
    annotate("text", x=t[DS$a[2]], y=-3.2, label= "[", colour = 'gray60',size=8)+
    annotate("text", x=t[DS$b[2]], y=-3.2, label= "]", colour = 'gray60',size=8) +
    annotate("text", x=t[DS$a[4]], y=-3.2, label= "[", colour = 'gray80',size=10)+
    annotate("text", x=t[DS$b[4]], y=-3.2, label= "]", colour = 'gray80',size=10) +
  #annotate("text", x=t[DS$center[1]], y=-3.4, label= "*", colour = 'black',size=10)+
  theme(legend.position = c(0.25, 0.85), legend.text = element_text(colour="black", size=12))+
  theme(legend.background = element_rect(fill = "transparent")) +
  theme(legend.key = element_rect(fill = "transparent")) +
  theme(legend.position = 'none')
  #   annotate("text", x=t[DS$a[3]], y=-3.2, label= "[", colour = 'slategray',size=10)+
  #   annotate("text", x=t[DS$b[3]], y=-3.2, label= "]", colour = 'slategray',size=10)+
  #   annotate("text", x=t[DS$center[3]], y=-3.4, label= "*", colour = 'slategray',size=11) +
  #   annotate("text", x=t[DS$a[4]], y=-3.2, label= "[", colour = 'black',size=10)+
  #   annotate("text", x=t[DS$b[4]], y=-3.2, label= "]", colour = 'black',size=10)+
  #   annotate("text", x=t[DS$center[4]], y=-3.4, label= "*", colour = 'black',size=11)
  #geom_point(aes(x =t[DS$center[1]],y = -3.25),color='red',pch=21,size=5)
})
dev.off()

# matplot(t(sample.X),col='blue',type='l')
# matlines(t(sample.Y),col='pink',type='l')
# lines(colMeans(sample.X),col='blue', lwd=2)
# lines(colMeans(sample.Y),col='red')
# 
# mycolors.trans = rgb(c(248,97),c(118,56),c(109,255), alpha = 15, maxColorValue = 255)
# png(paste0(path,"ECG.png"), width = 750, height = 500)
# par(mgp=c(3,1,0),mar=c(4,6,1,1))
# matplot(t, t(sample.X),type="b", lwd = 1, ylim = c(-5,4), pch = 20,# xaxt='n',
#         ylab=expression(paste(X[t]," and ",Y[t])) , xlab = '', cex.lab=2.5, cex.axis=2.25, col = mycolors.trans[2])
# #axis(1, at = seq(1,96,by=15),  cex = 2.25)
# matplot(t, t(sample.Y),col= mycolors.trans[1], lwd = 1, add = T,type="b", pch = 20)
# abline(h = -4.75,col = 'black', lty=2, lwd=2)
# mtext('Domain', side = 1, line = -2.95, at = 90, cex = 2.25, col ='black' )
# mtext('[', side = 1, line = -1.75, at = t[DS$a[1]], cex = 3, col ='gray' )
# mtext(']', side = 1, line = -1.75, at = t[DS$b[1]], cex = 3, col ='gray' )
# #mtext('A*(0.10)', side = 1, line = -3.55, at = t[a.true[1]]+.15,cex = 1.5, col ='gray')
# mtext('[', side = 1, line = -1.75, at = t[DS$a[3]], cex = 3.5, col ='slategray' )
# mtext(']', side = 1, line = -1.75, at = t[DS$b[3]], cex = 3.5, col ='slategray' )
# #mtext('A*(0.20)', side = 1, line = -3.65, at = t[a.true[2]],cex = 1.5, col ='slategray')
# mtext('[', side = 1, line = -1.75, at = t[DS$a[4]], cex = 4, col ='black' )
# mtext(']', side = 1, line = -1.75, at = t[DS$b[4]], cex = 4, col ='black' )
# #mtext('A*(0.30)', side = 1, line = -3.8, at = t[a.true[3]]-.1,cex = 1.5, col ='black')
# # mtext('*', side = 1, line = -.5, at = t[cc.aux[[1]][which.max(KL.save[[1]])]], cex = 4, col ='gray' )
# # symbols(x=t[cc.aux[[1]][which.max(KL.save[[1]])]], y=-6.75, circles=c(0.05),add=T, inches=F, fg=c('red'))
# # mtext('*', side = 1, line = -.5, at = t[cc.aux[[2]][which.max(KL.save[[2]])]], cex = 4, col ='slategray' )
# # symbols(x=t[cc.aux[[2]][which.max(KL.save[[2]])]], y=-6.75, circles=c(0.05),add=T, inches=F, fg=c('red'))
# # mtext('*', side = 1, line = -.5, at = t[cc.aux[[3]][which.max(KL.save[[3]])]], cex = 4, col ='black' )
# # symbols(x=t[cc.aux[[3]][which.max(KL.save[[3]])]], y=-6.75, circles=c(0.05),add=T, inches=F, fg=c('red'))
# dev.off()

######################## DOMAIN SELECTION WITH COV OPERATORS #######################

################## INTERVALS ########################

# bounds <- rbindlist(RES,idcol = T)
# colnames(bounds) <- c('length','Metric','Lower Bound','Upper Bound','Center')

bounds <- rbindlist(RES,idcol = T)[,-c(3:4)]
colnames(bounds) <- c('length','Metric','Center')

bounds <- bounds %>%  
  melt(id = c("length", "Metric")) %>% 
  dcast(length + variable ~ Metric)
bounds <- bounds[, !"variable"]  
bounds <- rbind(bounds,data.frame(length=1,lb=48.5,mean=48.5,ub=48.5))

# pdf(file = paste0(path,'/bounds.pdf'),width=8,height=6,paper='special')
# print({ 
# bounds %>% 
#   ggplot(aes(x = length, y = mean, colour = Interval)) +
#   geom_errorbar(aes(ymax = lb, ymin = ub), position = "dodge") + 
#   geom_point(position = position_dodge(0.9)) +
#   theme_bw() +
#   #theme(legend.key.size = unit(0.5, 'cm')) +
#   scale_color_discrete(name=NULL) +
#   theme(legend.text = element_text(colour="black", size=10))+
#   #      legend.title = element_text(colour="black", size=10, face="bold")) +
#   ylab("Grid index") +
#   xlab("Interval length (in %)") +
#   theme(legend.position = c(0.1, 0.85)) +
#   theme(legend.background = element_rect(fill ="grey95",
#                                         color ="black"))+
#   theme(axis.title.y = element_text(size=15, color="black"),
#         axis.title.x = element_text(size=15, color="black"),
#         axis.text.y = element_text(size=13, color="black"),
#         axis.text.x = element_text(size=13, color="black"))
# })
# dev.off()

################# TESTING ERROR LD #################

LD <- as.data.table(cbind(c.grid,1:12,LD))
colnames(LD) <- c('length','grid','Testing Error')

bounds$length = LD$length
data <- merge(LD, bounds)

coef = 100
pdf(file = paste0(path,'/LD+bounds.pdf'),width=8,height=6,paper='special')
ggplot(data, aes(x=length)) +
  geom_line( aes(y=`Testing Error` * coef),color="grey", lwd=1.5) +
  geom_point(aes(y=`Testing Error` * coef),shape=21, color="black", fill="#69b3a2", size=3) +
  #geom_line( aes(y=mean))
  geom_point(aes(y=mean), position = position_dodge(0.9)) +
  geom_errorbar(aes(ymax = lb, ymin = ub), position = "dodge") +
  xlab("Interval length (in %)") +
  theme_bw() + xlim(0.05,1.05) +
  theme_classic() +
  scale_y_continuous(
    # Features of the first axis
    name = "Estimated center",
    # Add a second axis and specify its features
    sec.axis = sec_axis(~./coef, name="Testing Error")
  ) +
  theme(axis.title.y = element_text(size=15, color="black"),
        axis.title.x = element_text(size=15, color="black"),
        axis.text.y = element_text(size=13, color="black"),
        axis.text.x = element_text(size=13, color="black"))
  dev.off()

# # Plot
# pdf(file = paste0(path,'/LD.pdf'),width=8,height=6,paper='special')
# LD %>%ggplot( aes(x=grid, y=`Testing Error`)) +
#   theme_bw() +
#   geom_line( color="grey", lwd=1.5) +
#   scale_x_continuous(name = 'Interval length (in %)',breaks = LD$grid,
#                      labels = LD$length) +
#   geom_point(shape=21, color="black", fill="#69b3a2", size=3)+
#   theme(axis.title.y = element_text(size=15, color="black"),
#         axis.title.x = element_text(size=15, color="black"),
#         axis.text.y = element_text(size=13, color="black"),
#         axis.text.x = element_text(size=13, color="black"))
# dev.off()
#   #ggtitle("Evolution of bitcoin price")
  
###################### BOOTSTRAP DENSITIEs #################3

boot = data.table(id = 1:1000,c10 = BOOT[[1]]$center,c20 = BOOT[[2]]$center,c40 = BOOT[[4]]$center)
boot = boot %>% melt (id = c("id")) %>%
  .[, variable := as.numeric(gsub('c','',variable))]
colnames(boot)[2:3] <- c('Length','center')
boot <- boot[, !"id"]  
boot$Length=as.factor(boot$Length)  
# mu <- boot %>%
#   group_by(length) %>%
#   summarise_at(vars(center), list(name = mean))
# mu <- as.data.table(mu)

getmode <- function(v) {
  uniqv <- unique(v)
  uniqv[which.max(tabulate(match(v, uniqv)))]
}

mu <- boot[ ,list(mean=getmode(center)), by=Length]
#mycols = as.factor(sort(rep(c('black','gray','lightgray'),1000)))

pdf(file = paste0(path,'/density.pdf'),width=8,height=6,paper='special')
boot %>% ggplot(aes(x=center,color = Length, group=as.factor(Length))) + 
  geom_density(aes(linetype=Length),show.legend = FALSE,adjust = 1.3) +
  stat_density(aes(x=center, color = Length, group=Length,
                linetype=Length),
               geom="line",position="identity",adjust = 1.3) +
  scale_linetype_manual(values = c("dotted", "solid","dashed")) +
  scale_size_manual(values = c(rep(0.7,3))) +
  xlab("Estimated center") +
  ylab("Bootstrap density") +
  theme_classic() +
  theme(axis.title.y = element_text(size=15, color="black"),
        axis.title.x = element_text(size=15, color="black"),
        axis.text.y = element_text(size=13, color="black"),
        axis.text.x = element_text(size=13, color="black")) +
  scale_color_manual(values = c("black","gray60","gray80")) +
  theme(legend.position = c(0.85, 0.85)) +
  theme(legend.text = element_text(colour="black", size=12)) +
  theme(legend.title = element_text(colour="black", size=12,face='bold')) +
  guides(group=guide_legend(,override.aes=list(size=1))) +
  theme(legend.background = element_rect(fill = "transparent"))
dev.off()

# stat_density(aes(x=center, colour=as.factor(length),group=as.factor(length)),
  #              geom="line",position="identity", size = 0) +
  #guides(color=guide_legend(title=" ",override.aes=list(size=1)))+
#   xlab("Estimated center") +
#   ylab("Bootstrap density") +
#   #theme_bw()  +
#   theme_classic() +
#   theme(axis.title.y = element_text(size=15, color="black"),
#         axis.title.x = element_text(size=15, color="black"),
#         axis.text.y = element_text(size=13, color="black"),
#         axis.text.x = element_text(size=13, color="black"))+
#   theme(legend.position = c(0.25, 0.85), legend.text = element_text(colour="black", size=12))+
#   theme(legend.background = element_rect(fill = "transparent")) +
#   theme(legend.key = element_rect(fill = "transparent"))+
#   scale_color_grey() +
#   theme(legend.text = element_text(colour="black", size=10))
#   #   #      legend.title = element_text(colour="black", size=10, face="bold")) +
#   
# 
# +
#   geom_vline(data=mu, aes(xintercept=mean, color=length),
#              linetype="dashed",show.legend = F)
#   
# scale_fill_manual(values=c("#999999", "#E69F00", "#56B4E9"))
# 
# set.seed(1234)
# df <- data.frame(
#   sex=factor(rep(c("F", "M"), each=200)),
#   weight=round(c(rnorm(200, mean=55, sd=5),
#                  rnorm(200, mean=65, sd=5)))
# )
# head(df)
# ggplot(df, aes(x=weight)) + 
#   geom_density()
# 

